Relative periodic orbits of a free spinning loop

A closed elastic string with no external forces can hold any shape while its material moves steadily along the curve (a steady axial motion), because its tension and the force needed to turn the material around a bend are both proportional to the curvature. I compute the periodic motions that grow from the simplest of these motions, the spinning ring, by Newton's method on a chain of masses. They include rotating waves that turn at twice the rotation rate of the material, standing "flappers" with two to five lobes, and period-doubled and period-tripled orbits. The chain only approximates the string. The orbits and their strong instabilities change little with more masses and are properties of the continuous string. Most weak instabilities change with the number of masses and are artifacts of approximating the string by a finite chain. The saddle flapper of a loop stretched 30% beyond its natural length is neutrally stable at small heights and unstable at large ones. Near a stretch of 1/12 the saddle flapper resonates with the breathing of the ring. Below that stretch the flapper slows as it grows and above it the flapper speeds up, and near the resonance two families of saddle flappers overlap. An unstable saddle flapper trades energy back and forth with an in-plane oval, and at large amplitude the energy spreads to the shortest waves of the chain. For Keller's linear string, whose tension is proportional to the stretched length, every motion is periodic, and every knot carries an exactly periodic flapper. For a Hookean string the curvature of a knot couples a ripple to stretching waves that travel at a different speed, and in the simulations a ripple on a sliding knot does not return to its starting shape. Whether a Hookean knot carries any periodic flapper is open.

==> anc/README_movies.txt <==
Supplemental Material: movies for "Relative periodic orbits of a free spinning loop"
N. B. Tufillaro, Aqualytics (nick@aqualytics.eco)

The eight movies show orbits and runs of the chain of masses of Sec. III, a steel
wire of natural length 1 m stretched 30% beyond its natural length (120 masses,
480 for the knots). They were made with paper2_movies.m in the MATLAB package of the paper,
available from Zenodo (doi:10.5281/zenodo.24424263).
R is the radius of the spinning ring. Dots mark material points, and the gold
dot is one material point followed through the movie.

Flapper and period-2 movies (files 1-5) run the stored orbit for three rotations
with the Verlet map that found it, so the orbit repeats to round-off. The left
panel shows the loop in three dimensions, colored by tension; the right panel
shows it unrolled, as height against the angle around the axis. The title gives
the largest growth per rotation from the exact Floquet multipliers with 120
masses; growth below about 25% per rotation is not resolved by the chain
(Sec. IV F) and is labeled weak.

1. flapper_m2.mp4 (Sec. IV C)
   Standing 2-lobe (saddle) flapper, height 0.15R, three rotations.
2. flapper_m3.mp4 (Sec. IV C)
   Standing 3-lobe flapper, height 0.125R.
3. flapper_m4.mp4 (Sec. IV C)
   Standing 4-lobe flapper, height 0.10R. Its weak growth on the chain is too
   slow to see in three rotations.
4. period2_flapper_3lobe.mp4 (Sec. IV D)
   The period-2 branch near its start, |Z3| = 0.006R: the saddle flapper with a
   small turning 3-lobe ripple; the whole repeats every two flaps.
5. period2_twowave.mp4 (Sec. IV D)
   The period-2 branch at its far end, |Z3| = 0.038R: a nearly frozen saddle
   with a rotating 3-lobe wave.
6. beat_saddle_oval_strobe.mp4 (Sec. IV E)
   The unstable saddle flapper at 0.3R pushed 0.001R along its unstable
   direction and followed for 300 flaps, shown once per flap. Left, the loop
   from the side; middle, from above, with the in-plane departure from a circle
   drawn five times larger (gray: the circle); right, the in-plane 2-lobe
   amplitude |R2| at each flap.
7. knot_ripple_trefoil.mp4 (Sec. V)
   A six-wave ripple of height 0.03R along the binormal of a sliding trefoil,
   Hooke's law, followed for one trip of the material. The rippled knot is
   colored by its distance from the unrippled knot (gray). The title gives the
   rms distance of the masses from the starting shape, D(t) of Sec. V, as a
   fraction of the ripple height.
8. knot_ripple_figure8.mp4 (Sec. V)
   The same for a sliding figure-eight knot.

On arXiv: these are half-size copies (1320 pixels wide) of the movies submitted
as Supplemental Material to Physical Review E. The MATLAB code and the data behind
the figures and tables are on Zenodo, doi:10.5281/zenodo.24424263.

